HaloGuard 2.0: An Open-Weights Constitutional Output Guard for Multilingual Response Safety

An input guard decides whether a request reaches the model, but never sees what the model says. Harm that emerges during generation, because a jailbreak passed the input layer or a benign request drifted into operational detail, is visible only on the output side and only as tokens arrive. We present HaloGuard 2.0, an open-weight streaming output guard that assigns a safe/unsafe probability to every response token in a single forward pass, so a deployment can stop the stream once harm is confirmed. The guard reuses the constitution of HaloGuard 1.0, our input guard, to organise a 478,532-response training corpus, and supervises each token from the point where the response becomes harmful. We find that a guard trained on conventionally shaped data learns a shortcut specific to streaming: it judges the prompt instead of the response, and handles only 13.9% of matched safe/unsafe response pairs correctly. We correct this with a second phase on 106,043 counterfactual responses built around the base guard's own failure modes, and release the equal-weight average of the base and corrective models. On six English response-safety benchmarks, HaloGuard 2.0-0.8B reaches a macro F1 of 83.6 (83.3 on held-out halves of the decision-rule search), up from 72.8, with 38% fewer false positives. It matches the strongest full-response guards with 5-10x fewer parameters and is 2.6 points above the strongest streaming guard, Qwen3Guard-Stream-4B. A multilingual variant, HaloGuard 2.0-Poly-0.8B, trained on PolyGuardMix, reaches 83.1 F1 on the response labels of PolyGuardPrompts across 17 languages, 5.0 points above the strongest baseline. On one H100 the guard costs 0.37 ms per token per stream when moderating 64 concurrent responses. Both guards are hardened continuously through the weekly red-teaming protocol of HaloGuard 1.0, extended here to the output layer.

==> figures/make_figures.py <==
"""Regenerate every figure used by haloguard_stream.tex.

Run from this folder:   python make_figures.py
Output: eight vector PDFs next to this script.

Every number below is copied from the text or tables of the paper; no value
is invented. Two figures need data the paper does not state (the per-checkpoint
F1 curve, and intermediate Phase-2 rounds); those plots show only the measured
points and are marked in the code with  # NEED DATA  so you can paste your logs in.
"""
import os
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch

HERE = os.path.dirname(os.path.abspath(__file__))
BASE = "#9aa5b1"     # base guard
MAIN = "#2f5d9e"     # released model
ACCENT = "#c0504d"   # unsafe / highlight

plt.rcParams.update({
    "font.family": "serif", "font.size": 9, "axes.titlesize": 9,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.color": "#e6e6e6", "grid.linewidth": 0.6,
    "axes.axisbelow": True, "pdf.fonttype": 42,
})


def save(fig, name):
    fig.savefig(os.path.join(HERE, name), bbox_inches="tight")
    plt.close(fig)


# 1. Onset skew (Table 2) ---------------------------------------------------
def onset_skew():
    corpora = ["Phase 1\n(144,721 unsafe)", "Phase 2\n(53,282 unsafe)"]
    first_tok = [141_599 / 144_721 * 100, (53_282 - 27_280) / 53_282 * 100]
    later = [100 - v for v in first_tok]
    fig, ax = plt.subplots(figsize=(4.6, 2.2))
    ax.barh(corpora, first_tok, color=ACCENT, label="harmful from first token")
    ax.barh(corpora, later, left=first_tok, color=MAIN, label="safe lead-in, onset later")
    for i, (a, b) in enumerate(zip(first_tok, later)):
        ax.text(a / 2, i, f"{a:.1f}%", ha="center", va="center", color="white")
        ax.text(a + b / 2 if b > 6 else 101, i, f"{b:.1f}%",
                ha="center" if b > 6 else "left", va="center",
                color="white" if b > 6 else "black")
    ax.set_xlim(0, 100); ax.set_xlabel("Share of unsafe responses (%)")
    ax.invert_yaxis(); ax.grid(axis="y", visible=False)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.32), ncol=2, frameon=False)
    save(fig, "fig_onset_skew.pdf")


# 2. Two-phase training diagram ---------------------------------------------
def training_phases():
    """Left-to-right: top row = base path, bottom row = corrective path,
    joined at an explicit weight-average node."""
    fig, ax = plt.subplots(figsize=(7.6, 2.5))
    ax.set_xlim(-1, 145); ax.set_ylim(-1, 34); ax.axis("off")
    g = "#e8eef8"; INK = "#555"

    def box(x, y, w, h, text, fc="white", ec="#777"):
        ax.add_patch(FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.4,rounding_size=1.2",
                                    fc=fc, ec=ec, lw=0.9))
        ax.text(x + w / 2, y + h / 2, text, ha="center", va="center", fontsize=5.9,
                linespacing=1.25)

    def arrow(x0, y0, x1, y1, ls="-"):
        ax.annotate("", (x1, y1), (x0, y0),
                    arrowprops=dict(arrowstyle="-|>", color=INK, lw=0.9, linestyle=ls,
                                    shrinkA=0, shrinkB=0))

    W, H = 20, 11
    TOP, BOT = 21, 2
    ty, by = TOP + H / 2, BOT + H / 2
    X = [0, 24, 48, 72, 96]                     # column starts
    box(X[0], TOP, W, H, "Qwen3.5-0.8B\nbackbone\n+ zero-init head")
    box(X[1], TOP, W, H, "Phase 1 training\non 478,532\nresponses", fc=g, ec=MAIN)
    box(X[2], TOP, W, H, "Base guard\nmacro F1 72.8")
    box(X[2], BOT, W, H, "Error analysis\nagainst the\nconstitution")
    box(X[3], BOT, W, H, "Phase 2 corpus\n106,043 matched\nresponses", fc=g, ec=MAIN)
    box(X[4], BOT, W, H, "Corrective model\nfine-tuned for\n3 epochs")
    mx, my = 123, (ty + by) / 2
    ax.scatter([mx], [my], s=620, color="white", edgecolor=MAIN, linewidth=1.2, zorder=4)
    ax.text(mx, my, "½+½", ha="center", va="center", fontsize=6.2, zorder=5)
    box(129, my - H / 2, 15.5, H, "HaloGuard\n2.0-0.8B\nF1 83.6", fc=g, ec=MAIN)

    arrow(X[0] + W + 0.4, ty, X[1] - 0.4, ty)
    arrow(X[1] + W + 0.4, ty, X[2] - 0.4, ty)
    arrow(X[2] + W / 2, TOP - 0.4, X[2] + W / 2, BOT + H + 0.4)
    arrow(X[2] + W + 0.4, by, X[3] - 0.4, by)
    arrow(X[3] + W + 0.4, by, X[4] - 0.4, by)
    arrow(X[2] + W + 0.4, TOP + 1.2, X[4] + 3, BOT + H + 0.4, ls=(0, (3, 2)))
    ax.text(86, 19.6, "initialises", fontsize=5.6, color=INK, ha="center", rotation=-14)
    ax.plot([X[2] + W + 0.4, mx], [ty, ty], color=INK, lw=0.9)
    arrow(mx, ty, mx, my + 2.9)
    ax.plot([X[4] + W + 0.4, mx], [by, by], color=INK, lw=0.9)
    arrow(mx, by, mx, my - 2.9)
    arrow(mx + 3.0, my, 128.6, my)
    ax.text(96, ty + 0.8, "base weights", fontsize=5.6, color=INK, ha="center", va="bottom")
    save(fig, "fig_training_phases.pdf")


# 3. Per-benchmark F1 (Table 4) ---------------------------------------------
def per_benchmark():
    names = ["HarmB", "SafeRLHF", "BeaverTails", "XSTest-R", "Aegis 2.0", "WildG"]
    base = [91.6, 71.7, 72.3, 68.0, 74.1, 58.9]
    rel = [96.4, 81.7, 83.0, 85.4, 83.5, 71.9]
    x = range(len(names)); w = 0.38
    fig, ax = plt.subplots(figsize=(4.8, 2.8))
    ax.bar([i - w / 2 for i in x], base, w, color=BASE, label="Base guard (Phase 1)")
    ax.bar([i + w / 2 for i in x], rel, w, color=MAIN, label="HaloGuard 2.0-0.8B")
    for i, (b0, r0) in enumerate(zip(base, rel)):
        ax.text(i - w / 2, b0 + 0.7, f"{b0:.1f}", ha="center", fontsize=6, color="#444")
        ax.text(i + w / 2, r0 + 0.7, f"{r0:.1f}", ha="center", fontsize=6, color="#222")
        ax.text(i, max(b0, r0) + 4.2, f"+{r0 - b0:.1f}", ha="center", fontsize=6.6,
                fontweight="bold", color="#222")
    ax.set_xticks(list(x)); ax.set_xticklabels(names, fontsize=7)
    ax.set_ylim(50, 106); ax.set_yticks(range(50, 101, 10)); ax.set_ylabel("F1")
    ax.grid(axis="x", visible=False)
    ax.legend(frameon=False, fontsize=7, loc="lower left", ncol=2, bbox_to_anchor=(0, 1.0))
    save(fig, "fig_per_benchmark.pdf")


# 4. Development progression (Section 7.3 / Table 6) -------------------------
def progression():
    # NEED DATA: add rounds 2-4 of Phase 2 (averaged) if you want them on the plot.
    stages = ["Base guard\n(Phase 1)", "Corrective data\nmixed into\nretraining",
              "Corrective model\nalone", "Round 1\naveraged",
              "Round 5, 2 epochs\naveraged", "Released\n(round 5, 3 epochs)"]
    f1 = [72.76, 70.67, 69.08, 74.6, 82.65, 83.63]
    colors = [BASE, ACCENT, ACCENT, MAIN, MAIN, MAIN]
    fig, ax = plt.subplots(figsize=(7.0, 2.6))
    ax.bar(range(len(stages)), f1, color=colors, width=0.6)
    ax.axhline(72.76, color=BASE, ls="--", lw=0.8)
    for i, v in enumerate(f1):
        ax.text(i, v + 0.4, f"{v:.1f}", ha="center", fontsize=7)
    ax.scatter([5], [83.3], marker="D", color="black", s=18, zorder=3, label="held-out estimate (83.3)")
    ax.set_xticks(range(len(stages))); ax.set_xticklabels(stages, fontsize=7)
    ax.set_ylim(60, 88); ax.set_ylabel("Six-benchmark macro F1")
    ax.grid(axis="x", visible=False); ax.legend(frameon=False, fontsize=7, loc="upper left")
    save(fig, "fig_progression.pdf")


# 5. Matched pairs (Section 7.4) ---------------------------------------------
def matched_pairs():
    labels = ["Correct\n(unsafe only)", "Fires on both", "Fires on neither", "Backwards\n(safe only)"]
    vals = [13.9, 45.8, 40.4, 0.0]
    colors = [MAIN, ACCENT, BASE, "#555"]
    fig, ax = plt.subplots(figsize=(4.6, 2.4))
    ax.bar(labels, vals, color=colors, width=0.6)
    for i, v in enumerate(vals):
        ax.text(i, v + 1, f"{v:.1f}%", ha="center", fontsize=7.5)
    ax.set_ylim(0, 55); ax.set_ylabel("Share of 332 pairs (%)")
    ax.tick_params(axis="x", labelsize=7.5); ax.grid(axis="x", visible=False)
    save(fig, "fig_matched_pairs.pdf")


# 6. Averaging trade-off (Section 7.4) ---------------------------------------
def merge_tradeoff():
    # NEED DATA: only the two endpoints are reported in the paper; add the
    # intermediate weights from your sweep to draw the full curve.
    pts = [("equal average (w=0.5)", 81.0, 47.6), ("corrective alone (w=1.0)", 76.3, 72.6)]
    fig, ax = plt.subplots(figsize=(4.4, 2.6))
    xs = [p[2] for p in pts]; ys = [p[1] for p in pts]
    ax.plot(xs, ys, ls="--", color="#999", lw=0.9)
    ax.scatter(xs, ys, color=[MAIN, ACCENT], s=36, zorder=3)
    for name, f1, rec in pts:
        ax.annotate(f"{name}\nF1 {f1}, onset recall {rec}%", (rec, f1),
                    textcoords="offset points", xytext=(6, 6 if f1 > 78 else -22), fontsize=7)
    ax.set_xlabel("Onset recall on held-out onset set (%)"); ax.set_ylabel("Six-benchmark macro F1")
    ax.set_xlim(40, 90); ax.set_ylim(74, 83)
    save(fig, "fig_merge_onset_tradeoff.pdf")


# 7. Averaging-weight sweep (Appendix A) -------------------------------------
def alpha_sweep():
    w = [0.40, 0.45, 0.50, 0.55, 0.60, 0.65]
    f1 = [82.35, 83.20, 83.63, 83.35, 83.16, 82.63]
    fig, ax = plt.subplots(figsize=(4.4, 2.2))
    ax.plot(w, f1, marker="o", color=MAIN, lw=1.2, ms=4)
    ax.scatter([0.50], [83.63], color=ACCENT, s=40, zorder=3)
    ax.annotate("83.63 (released)", (0.50, 83.63), textcoords="offset points", xytext=(6, 4), fontsize=7)
    ax.set_xlabel("Weight on corrective model"); ax.set_ylabel("Macro F1")
    ax.set_ylim(82, 84)
    save(fig, "fig_alpha_sweep.pdf")


# 8. Checkpoint selection (Appendix A) ---------------------------------------
def checkpoint_selection():
    # NEED DATA: replace with (step, macro F1 of averaged model) for every saved
    # checkpoint of the corrective run. The paper states only the two markers below.
    fig, ax = plt.subplots(figsize=(4.4, 2.2))
    ax.axvline(2000, color=BASE, ls="--", lw=1)
    ax.axvline(9000, color=MAIN, ls="-", lw=1.2)
    ax.text(2150, 0.85, "token-level F1\nselects step 2,000", transform=ax.get_xaxis_transform(), fontsize=7)
    ax.text(7300, 0.85, "benchmark optimum\nstep 9,000", transform=ax.get_xaxis_transform(), fontsize=7)
    ax.set_xlim(0, 9942); ax.set_yticks([])
    ax.set_xlabel("Corrective-run step (of 9,942)"); ax.set_ylabel("Macro F1 (averaged model)")
    save(fig, "fig_checkpoint_selection.pdf")

# 9. Size vs. average F1, English and multilingual (Tables 9 and 13) ---------
def size_vs_f1():
    """Counterpart of HaloGuard 1.0's 'Smaller models, higher average' figure."""
    import numpy as np
    HG = "#d9734e"; GREY = "#6b6b6b"
    # (label, size B, avg F1, streams?, text x, text y, ha, leader?) -- Table 9
    en = [
        ("LlamaGuard3", 8, 70.50, False, 9.2, 70.5, "left", False),
        ("LlamaGuard4", 12, 68.90, False, 13.8, 68.9, "left", False),
        ("WildGuard", 7, 81.37, False, 12.5, 85.4, "left", True),
        ("ShieldGemma-9B", 9, 62.33, False, 10.3, 62.33, "left", False),
        ("ShieldGemma-27B", 27, 65.57, False, 24, 65.57, "right", False),
        ("NemoGuard", 8, 78.13, False, 9.2, 77.5, "left", False),
        ("PolyGuard-Qwen", 7, 72.85, False, 6.2, 72.85, "right", False),
        ("OmniGuard", 7, 78.35, False, 6.2, 78.35, "right", False),
        ("Nemotron-3.5-Safety", 4, 80.20, False, 3.6, 80.2, "right", False),
        ("GPT-OSS-Safeguard", 20, 80.92, False, 20, 82.3, "center", False),
        ("Shieldstral", 3, 82.52, False, 2.65, 82.5, "right", False),
        ("Qwen3Guard-Gen-0.6B", 0.6, 81.32, False, 0.67, 81.32, "left", False),
        ("Qwen3Guard-Gen-4B", 4, 83.57, False, 2.4, 86.9, "left", True),
        ("Qwen3Guard-Gen-8B", 8, 83.57, False, 9.0, 86.9, "left", True),
        ("Qwen3Guard-Stream-0.6B", 0.6, 78.82, True, 0.67, 78.82, "left", False),
        ("Qwen3Guard-Stream-4B", 4, 80.98, True, 1.25, 76.4, "left", True),
        ("Qwen3Guard-Stream-8B", 8, 80.43, True, 9.2, 79.4, "left", False),
    ]
    ours_en = ("HaloGuard 2.0-0.8B", 0.8, 83.63)
    # PolyGuardPrompts response F1, same labels (PolyGuard paper + Qwen3Guard report)
    # (label, size B, F1, streams?, text x, text y, ha, leader?)
    ml = [
        ("MD-Judge 49.1", 7, 49.12, False, 6.2, 49.1, "right", False),
        ("ShieldGemma-9B 46.8", 9, 46.8, False, 10.3, 46.3, "left", False),
        ("ShieldGemma-27B 50.4", 27, 50.4, False, 24, 50.4, "right", False),
        ("LlamaGuard4 53.4", 12, 53.4, False, 13.5, 54.2, "left", False),
        ("WildGuard 63.5", 7, 63.5, False, 11, 61.6, "left", True),
        ("LlamaGuard2 63.6", 8, 63.62, False, 11, 63.9, "left", True),
        ("LlamaGuard3 65.7", 8, 65.74, False, 11, 66.2, "left", True),
        ("PolyGuard-Smol 66.8", 0.5, 66.82, False, 0.56, 65.4, "left", False),
        ("NemoGuard 69.5", 8, 69.5, False, 11, 68.5, "left", True),
        ("Qwen3Guard-\nStream-0.6B\n70.6", 0.6, 70.6, True, 0.67, 69.6, "left", False),
        ("PolyGuard-Ministral 73.8", 8, 73.75, False, 11, 70.8, "left", True),
        ("PolyGuard-Qwen 74.1", 7, 74.08, False, 11, 73.1, "left", True),
        ("Qwen3Guard-\nGen-0.6B\n74.2", 0.6, 74.2, False, 0.67, 75.6, "left", False),
        ("Qwen3Guard-Stream-4B 75.5", 4, 75.5, True, 11, 75.4, "left", True),
        ("Qwen3Guard-Stream-8B 75.8", 8, 75.8, True, 11, 77.7, "left", True),
        ("Qwen3Guard-Gen-8B 77.6", 8, 77.6, False, 11, 80.0, "left", True),
        ("Qwen3Guard-Gen-4B 78.1", 4, 78.1, False, 11, 82.3, "left", True),
    ]
    ours_ml = ("HaloGuard 2.0-Poly-0.8B", 0.8, 83.08)

    fig, axes = plt.subplots(1, 2, figsize=(7.6, 4.0),
                             gridspec_kw={"wspace": 0.22, "width_ratios": [1.65, 1]})
    ticks = [0.5, 1, 2, 4, 8, 16, 32]

    def frame(ax, ylim, title):
        ax.set_xscale("log"); ax.set_xlim(0.4, 40); ax.set_ylim(*ylim)
        ax.set_xticks(ticks); ax.set_xticklabels([f"{t:g}B" for t in ticks])
        ax.minorticks_off()
        ax.set_xlabel("Model size (parameters, log scale)")
        ax.set_title(title, loc="left", fontsize=8.5)

    def ours(ax, name, x, y, tx, ty, fmt="{:.2f}"):
        ax.scatter([x], [y], s=70, color=HG, edgecolor="white", linewidth=1.2, zorder=4)
        ax.annotate(f"{name}  " + fmt.format(y), (x, y), xytext=(tx, ty), textcoords="data",
                    fontsize=7.2, color=HG, fontweight="bold", va="center",
                    arrowprops=dict(arrowstyle="-", color=HG, lw=0.6, shrinkA=0, shrinkB=4))

    # (a) English response
    ax = axes[0]
    frame(ax, (60, 88.6), "(a) English response F1, average of six benchmarks")
    for name, x, y, st, tx, ty, ha, lead in en:
        ax.scatter([x], [y], s=22, marker="o",
                   facecolor="white" if st else GREY, edgecolor=GREY, linewidth=1.0, zorder=3)
        ax.annotate(name, (x, y), xytext=(tx, ty), textcoords="data",
                    fontsize=5.8, color="#444", ha=ha, va="center",
                    arrowprops=dict(arrowstyle="-", color="#bbb", lw=0.5,
                                    shrinkA=0, shrinkB=3) if lead else None)
    ax.plot([0.6, 0.8, 40], [81.32, 83.63, 83.63], ls="--", color="#999", lw=0.8, zorder=1)
    ax.text(38, 84.1, "Pareto frontier", fontsize=6, color="#777", ha="right", style="italic")
    ours(ax, *ours_en, 0.43, 88.0)
    ax.set_ylabel("Response F1")
    ax.scatter([], [], s=22, color=GREY, label="full-response guard")
    ax.scatter([], [], s=22, facecolor="white", edgecolor=GREY, label="streaming guard")
    ax.scatter([], [], s=50, color=HG, label="HaloGuard 2.0 (streaming)")
    ax.legend(loc="lower left", fontsize=6.2, frameon=False, handletextpad=0.3)

    # (b) PolyGuardPrompts response
    ax = axes[1]
    frame(ax, (43, 89), "(b) PolyGuardPrompts response F1, 17 languages")
    for name, x, y, st, tx, ty, ha, lead in ml:
        ax.scatter([x], [y], s=22, facecolor="white" if st else GREY, edgecolor=GREY,
                   linewidth=1.0, zorder=3)
        ax.annotate(name, (x, y), xytext=(tx, ty), textcoords="data",
                    fontsize=5.6, color="#444", ha=ha, va="center",
                    arrowprops=dict(arrowstyle="-", color="#bbb", lw=0.5,
                                    shrinkA=0, shrinkB=3) if lead else None)
    ax.plot([0.5, 0.6, 0.8, 40], [66.82, 74.2, 83.08, 83.08], ls="--", color="#999",
            lw=0.8, zorder=1)
    ours(ax, *ours_ml, 0.43, 87.4, fmt="{:.1f}")
    ax.set_ylabel("Response F1")
    save(fig, "fig_size_vs_f1.pdf")


if __name__ == "__main__":
    for f in (onset_skew, training_phases, per_benchmark, progression,
              matched_pairs, merge_tradeoff, alpha_sweep, checkpoint_selection,
              size_vs_f1):
        f()
    print("wrote 9 figures to", HERE)

